Graph Traversal with Tensor Functionals: A Meta-Algorithm for Scalable Learning

Graph Representation Learning (GRL) methods have impacted fields from chemistry to social science. However, their algorithmic implementations are specialized to specific use-cases e.g.message passing methods are run differently from node embedding ones. Despite their apparent differences, all these methods utilize the graph structure, and therefore, their learning can be approximated with stochastic graph traversals. We propose Graph Traversal via Tensor Functionals(GTTF), a unifying meta-algorithm framework for easing the implementation of diverse graph algorithms and enabling transparent and efficient scaling to large graphs. GTTF is founded upon a data structure (stored as a sparse tensor) and a stochastic graph traversal algorithm (described using tensor operations). The algorithm is a functional that accept two functions, and can be specialized to obtain a variety of GRL models and objectives, simply by changing those two functions. We show for a wide class of methods, our algorithm learns in an unbiased fashion and, in expectation, approximates the learning as if the specialized implementations were run directly. With these capabilities, we scale otherwise non-scalable methods to set state-of-the-art on large graph datasets while being more efficient than existing GRL libraries - with only a handful of lines of code for each method specialization. GTTF and its various GRL implementations are on: https://github.com/isi-usc-edu/gttf.

==> samplecode.py <==
#### GCN Variants
def no_revisit_bias(v, visited, **kw):
  return 0 if v in visited else None

@gttf.wrap(bias_fn=no_revisit_bias, visited=set)
def rooted_adjacency_acc(path, v, sampled_adj, visited, **kwargs):
  """Used for GCN, GraphSAGE, MixHop."""
  valid_nodes = (v != -1)
  visited.update(list(path[-1][valid_nodes]))
  sampled_adj[path[-1][valid_nodes], v[valid_nodes]] = 1


## Example GCN (Kipf's). Others are straight-forward from papers.
# Class below is *not* GTTF-specific (can work in isolation).
class KipfGCN:

  def __init__(self, num_classes, hidden_dim=64, **kwargs):
    self.num_classes = num_classes
    self.layer1 = tf.keras.layers.Dense(hidden_dim, use_bias=False)
    self.dropout1 = tf.keras.layers.Dropout(0.5)
    self.layer2 = tf.keras.layers.Dense(self.num_classes, use_bias=False)

  def __call__(self, x, adj, training=True, renorm=kipf_renorm):
    if renorm:
      adj = renorm(adj)  # Add ones along diagonal & symmetric degree norm.
    
    x = self.layer1(adj_times_x(adj, x))  # GC layer
    x = tf.nn.relu(x)
    if training: x = tf.keras.layers.Dropout(0.5)(x)
    return self.layer2(adj_times_x(adj, x))  # GC layer


#### Positional Embedding
# Makes node2vec's hyperparameters trainable.
def get_n2v_weight(fanout, path, u, adj, pq1, **args):
  if len(path) <= 1: return tf.ones(len(u))/fanout
  # Boolean array if this node jumps back: t --> x --> t
  back_edge = (path[-2] == u)
  # Boolean array if in (a --> b --> c), node (a) also neighbors (c).
  common_edge = np.array(adj[path[-2], u] == 1)[0]
  back_edge = np.logical_and(back_edge, np.logical_not(common_edge))
  neither = np.logical_not(np.logical_or(common_edge, back_edge))

  weight_mask = np.stack([back_edge, neither, common_edge], axis=1)

  return tf.reduce_sum(weight_mask * pq1, axis=1) / fanout


@gttf.wrap(loss=list, C=5, transitions={'w': get_n2v_weight})
def n2v_accum(path, v, loss, C, Y, transitions, **kwargs):
  w = transitions['w']
  mean = tf.reduce_sum(
			tf.transpose(tf.nn.embedding_lookup(Y, path[-C:][::-1])),
			axis=-1)
  mean = tf.transpose(mean)
  cur_embed = tf.nn.embedding_lookup(Y, v)
  dot = tf.reduce_sum(mean * cur_embed, axis=1)
  
  loss.append(tf.reduce_sum(-w * dot))

